Modeling Sequences as Star Graphs to Address Over-smoothing in Self-attentive Sequential Recommendation

Self-attention (SA) mechanisms have been widely used in developing sequential recommendation (SR) methods, and demonstrated state-of-the-art performance. However, in this paper, we show that self-attentive SR methods substantially suffer from the over-smoothing issue that item embeddings within a sequence become increasingly similar across attention blocks. As widely demonstrated in the literature, this issue could lead to a loss of information in individual items, and significantly degrade models' scalability and performance. To address the over-smoothing issue, in this paper, we view items within a sequence constituting a star graph and develop a method, denoted as MSSG, for SR. Different from existing self-attentive methods, MSSG introduces an additional internal node to specifically capture the global information within the sequence, and does not require information propagation among items. This design fundamentally addresses the over-smoothing issue and enables MSSG a linear time complexity with respect to the sequence length. We compare MSSG with ten state-of-the-art baseline methods on six public benchmark datasets. Our experimental results demonstrate that MSSG significantly outperforms the baseline methods, with an improvement of as much as 10.10%. Our analysis shows the superior scalability of MSSG over the state-of-the-art self-attentive methods. Our complexity analysis and run-time performance comparison together show that MSSG is both theoretically and practically more efficient than self-attentive methods. Our analysis of the attention weights learned in SA-based methods indicates that on sparse recommendation data, modeling dependencies in all item pairs using the SA mechanism yields limited information gain, and thus, might not benefit the recommendation performance

==> plots/activity/line_plot_act.py <==
import matplotlib
import matplotlib.pyplot as plt
import sys
from matplotlib.ticker import FormatStrFormatter

font = {'family' : 'Times New Roman',
        'weight' : 'normal',
        'size'   : 24}
matplotlib.rc('font', **font)

# x-axis values
x = [1,2,3,4,5,6,7,8,9,10]
xx = ['t1', 't2', 't3', 't4', 't5', 'b5', 'b4', 'b3', 'b2', 'b1']

RAM = {}
SASRec = {}
RAMU = {}
#RAM
RAM['Beauty']    = [0.1556, 0.0993, 0.0859, 0.0877, 0.0962, 0.0456, 0.1100, 0.0456, 0.0519, 0.1452]
RAMU['Beauty']   = [0.1628, 0.0953, 0.0832, 0.0787, 0.0894, 0.0420, 0.1087, 0.0371, 0.0496, 0.1268]
SASRec['Beauty'] = [0.1131, 0.0801, 0.0747, 0.0644, 0.0747, 0.0385, 0.0908, 0.0326, 0.0447, 0.1143]

RAM['Toys']    = [0.1005, 0.0943, 0.0871, 0.0933, 0.1190, 0.0732, 0.1489, 0.0690, 0.0793, 0.1899]
RAMU['Toys']   = [0.1077, 0.0984, 0.0896, 0.0860, 0.1164, 0.0701, 0.1448, 0.0639, 0.0757, 0.1781]
SASRec['Toys'] = [0.1005, 0.0881, 0.0706, 0.0876, 0.0999, 0.0587, 0.1293, 0.0505, 0.0634, 0.1601]

RAM['Children']    = [0.1162, 0.1568, 0.1746, 0.1895, 0.2002, 0.2058, 0.2092, 0.2307, 0.2384, 0.2023]
RAMU['Children']   = [0.0888, 0.1329, 0.1512, 0.1713, 0.1820, 0.1818, 0.1878, 0.2079, 0.2201, 0.1851]
SASRec['Children'] = [0.1008, 0.1454, 0.1605, 0.1731, 0.1858, 0.1872, 0.1860, 0.2100, 0.2189, 0.1847]

RAM['Comics']    = [0.3261, 0.3290, 0.3208, 0.3188, 0.3252, 0.3290, 0.3319, 0.3595, 0.3531, 0.3242]
RAMU['Comics']   = [0.3101, 0.3127, 0.3150, 0.3092, 0.3150, 0.3200, 0.3223, 0.3490, 0.3296, 0.3102]
SASRec['Comics'] = [0.3066, 0.3185, 0.3156, 0.3165, 0.3139, 0.3206, 0.3191, 0.3418, 0.3386, 0.3050]

RAM['ml1m']     = [0.1871, 0.2301, 0.2583, 0.2997, 0.2632, 0.3394, 0.3411, 0.3642, 0.3576, 0.3593]
RAMU['ml1m']    = [0.1722, 0.2483, 0.2136, 0.2748, 0.2748, 0.3113, 0.3228, 0.3477, 0.3444, 0.3560]
SASRec['ml1m']  = [0.1788, 0.1871, 0.2119, 0.2632, 0.2550, 0.2914, 0.3146, 0.3013, 0.2930, 0.3262] 

RAM['ml20m']    = [0.1127, 0.1176, 0.1275, 0.1464, 0.1608, 0.1805, 0.2000, 0.2271, 0.2464, 0.2671]
RAMU['ml20m']   = [0.1217, 0.1329, 0.1467, 0.1653, 0.1777, 0.2004, 0.2184, 0.2497, 0.2654, 0.2789]
SASRec['ml20m'] = [0.1206, 0.1357, 0.1422, 0.1568, 0.1737, 0.1954, 0.2172, 0.2453, 0.2584, 0.2772]

for data in ['Beauty', 'Toys', 'Children', 'Comics', 'ml1m', 'ml20m']:

    if data == 'Beauty':
        fig, ax = plt.subplots(figsize=(6,5))
    else:
        fig, ax = plt.subplots(figsize=(6,5))
    plt.xlabel('User Activity')
    
    # plotting the first line
    ax.plot(x, RAM[data], 'b*-', markersize=8)

    #plotting the second line
    ax.plot(x, RAMU[data], 'ms-', markersize=8)

    # plotting the third line
    ax.plot(x, SASRec[data], 'ro-', markersize=8)

    # labeling x and y axes
    ##if data == 'Beauty':
    plt.ylabel('Recall@10')

    plt.xlim([0.85, 10.15])
    plt.xticks(x, xx)

    ax.yaxis.set_major_formatter(FormatStrFormatter('%0.2f'))
    plt.savefig(f'{data}_act.png', bbox_inches='tight')


==> plots/attention/bar_plot.py <==
import numpy as  np
import seaborn as sns
import matplotlib.pylab as plt
import matplotlib

font = {'family' : 'Times New Roman',
        'weight' : 'normal',
        'size'   : 10}  
matplotlib.rc('font', **font)
matplotlib.rc('text', usetex=True)

SASRec  = [4.20, 3.76, 4.67]
uniform = [4.22, 3.78, 4.82]
barWidth = 0.25

br1 = np.arange(len(SASRec))
br1 = [x - barWidth/2 for x in br1]
br2 = [x + barWidth for x in br1]

fig, ax = plt.subplots(figsize=(5,3))

plt.bar(br1, SASRec, color ='tab:red', width = barWidth,
        edgecolor ='black', hatch='/', label='SASRec')
plt.bar(br2, uniform, color ='tab:blue', width = barWidth,
        edgecolor ='black', hatch='x', label='Uniform')

plt.legend(["SASRec", "Uniform"], loc ="upper left")
plt.rc('legend',fontsize=13)

plt.ylabel('Entropy')
plt.ylim([3.5, 5.0])
plt.xticks([(r) for r in range(len(SASRec))],
        ['Beauty', 'Toys', 'Children'])

offsetx = 0.08
offsety = 0.05

for i in range(len(br1)):
    plt.text(br1[i]-offsetx, SASRec[i]+offsety, "{:.2f}".format(SASRec[i]))

for i in range(len(br2)):
    plt.text(br2[i]-offsetx, uniform[i]+offsety, "{:.2f}".format(uniform[i]))
    

plt.legend()
plt.savefig('cross_entropy.pdf')


==> plots/oversmoothing/line_plot.py <==
import matplotlib.pyplot as plt
import matplotlib
import sys

#del matplotlib.font_manager.weight_dict['roman']
#matplotlib.font_manager._rebuild()

font = {'family' : 'Times New Roman',
        'weight' : 'normal',
        'size'   : 20}
matplotlib.rc('font', **font)

# x-axis values
x = [1,2,3,4,5,6]
y = [0.0, 0.2, 0.4, 0.6, 0.8, 1.0]

RAM = {}
SASRec = {}
#RAM
RAM['Beauty'] = [0.3902, 0.3902, 0.3902, 0.3902, 0.3902, 0.3902]
SASRec['Beauty'] = [0.5612, 0.6919, 0.7586, 0.7773, 0.7546, 0.7811]

RAM['Toys'] = [0.3983, 0.3983, 0.3983, 0.3983, 0.3983, 0.3983]
SASRec['Toys'] = [0.5673, 0.6723, 0.7005, 0.7197, 0.7075, 0.7532]

RAM['Children'] = [0.2369, 0.2369, 0.2369, 0.2369, 0.2369, 0.2369]
SASRec['Children'] = [0.7134, 0.7054, 0.7411, 0.8725, 0.9028, 0.9307]

RAM['Comics'] = [0.2412, 0.2412, 0.2412, 0.2412, 0.2412, 0.2412]
SASRec['Comics'] = [0.7054, 0.7007, 0.6822, 0.6739, 0.8420, 0.8717]

RAM['ml1m'] = [0.1471, 0.1471, 0.1471, 0.1471, 0.1471, 0.1471]
SASRec['ml1m'] = [0.6431, 0.9774, 0.9909, 0.9987, 0.9969, 0.9346]

RAM['ml20m'] = [0.2249, 0.2249, 0.2249, 0.2249, 0.2249, 0.2249]
SASRec['ml20m'] = [0.8626, 0.8698, 0.8947, 0.9254, 0.9506, 0.9595]

for data in ['Beauty', 'Toys', 'Children', 'Comics', 'ml1m', 'ml20m']:

    if data in ['Comics', 'ml1m', 'ml20m']:
        fig, ax = plt.subplots(figsize=(5,3))
        plt.xlabel('Block Index')
    else:
        fig, ax = plt.subplots(figsize=(5,3))
    
    ##if data in ['Beauty', 'Comics']:
    plt.ylabel(r'$a^{m}$')

    # plotting the first line
    ax.plot(x, RAM[data], 'b*-', markersize=8)

    # plotting the second line
    ax.plot(x, SASRec[data], 'ro-', markersize=8)

    # adding legend
    #plt.legend()
    plt.xlim([0.9, 6.1])

    plt.ylim([0, 1.05])
    plt.xticks(x)
    plt.yticks(y)

    # function to show the plot
    #plt.show()
    plt.savefig(f'{data}.png', bbox_inches='tight')


==> plots/runtimeLayers/line_plot_runtime.py <==
import matplotlib
import matplotlib.pyplot as plt
import sys
import numpy as np
import pdb 

font = {'family' : 'Times New Roman',
        'weight' : 'normal',
        'size'   : 20}
matplotlib.rc('font', **font)

# x-axis values
x  = [2, 3, 4, 5, 6]
#y  = [0.00, 0.01, 0.02, 0.03, 0.04, 0.05]

for data in ['Beauty', 'Toys', 'Children', 'Comics', 'ml1m', 'ml20m']:

    dp = np.genfromtxt(f'data/{data}.dat', delimiter='\t')

    # labeling x and y axes
    if data in ['Comics', 'ml1m', 'ml20m']:
        fig, ax = plt.subplots(figsize=(6,5))
        plt.xlabel('#Blocks')
    else:
        fig, ax = plt.subplots(figsize=(6,5))
    
    ##if data in ['Beauty', 'Comics']:
    plt.ylabel('time (ms)')

    # plotting the first line
    ax.plot(x, dp[:,1][1:], 'b*-', markersize=8)

    # plotting the second line
    ax.plot(x, dp[:,2][1:], 'ro-', markersize=8)

    # adding title to the graph
    #plt.title('Line Plot')

    # adding legend
    #plt.legend()
    plt.xlim([1.9, 6.1])
    #plt.ylim([0, 0.05])
    #plt.yticks(y)
    plt.xticks(x)

    # function to show the plot
    #plt.show()
    plt.savefig(f'{data}_runtime.png', bbox_inches='tight')


==> plots/stability/advanced_line_plot.py <==
txt = \
"""
method,dataset,length,recall\n
RAM,Beauty,5,0.0750\n
RAM,Beauty,10,0.0799\n
RAM,Beauty,15,0.0867\n
RAM,Beauty,20,0.1168\n
RAM,Beauty,25,0.1540\n
RAM,Beauty,30,0.1111\n
RAM,Beauty,10000,0.1830\n
RAM,Toys,5,0.1035\n
RAM,Toys,10,0.1011\n
RAM,Toys,15,0.0957\n
RAM,Toys,20,0.1010\n
RAM,Toys,25,0.1062\n
RAM,Toys,30,0.0882\n
RAM,Toys,10000,0.1374\n
RAM,Children,5,0.0000\n
RAM,Children,10,0.1364\n
RAM,Children,15,0.1373\n
RAM,Children,20,0.2021\n
RAM,Children,25,0.2306\n
RAM,Children,30,0.2099\n
RAM,Children,10000,0.1710\n
RAM,Comics,5,0.0000\n
RAM,Comics,10,0.4000\n
RAM,Comics,15,0.3212\n
RAM,Comics,20,0.3126\n
RAM,Comics,25,0.3466\n
RAM,Comics,30,0.3531\n
RAM,Comics,10000,0.3220\n
SASRec,Beauty,5,0.0623\n
SASRec,Beauty,10,0.0664\n
SASRec,Beauty,15,0.0839\n
SASRec,Beauty,20,0.1083\n
SASRec,Beauty,25,0.1046\n
SASRec,Beauty,30,0.1016\n
SASRec,Beauty,10000,0.1368\n
SASRec,Toys,5,0.0888\n
SASRec,Toys,10,0.0891\n
SASRec,Toys,15,0.0904\n
SASRec,Toys,20,0.1065\n
SASRec,Toys,25,0.0829\n
SASRec,Toys,30,0.0924\n
SASRec,Toys,10000,0.1114\n
SASRec,Children,5,0.0000\n
SASRec,Children,10,0.0909\n
SASRec,Children,15,0.1216\n
SASRec,Children,20,0.1900\n
SASRec,Children,25,0.2131\n
SASRec,Children,30,0.1892\n
SASRec,Children,10000,0.1580\n
SASRec,Comics,5,0.0000\n
SASRec,Comics,10,0.4000\n
SASRec,Comics,15,0.3066\n
SASRec,Comics,20,0.2936\n
SASRec,Comics,25,0.3336\n
SASRec,Comics,30,0.3319\n
SASRec,Comics,10000,0.3144
"""
import sys
from io import StringIO
import pandas as pd
TESTDATA = StringIO(txt)
df = pd.read_csv(TESTDATA, sep=",")
import seaborn as sns
import matplotlib.pyplot as plt
sns.set()
datasets = df['dataset'].unique()
#fig, axes = plt.subplots(2, 2, sharex=True, sharey=True, figsize=(10, 5))
di = {5: 1, 10: 2, 15: 3, 20: 4, 25: 5, 30: 6, 10000: 7}
for k, ds_name in enumerate(datasets):
    tmp = df[df['dataset'] == ds_name]
    print(ds_name)
    print(tmp)
    i = k % 2
    j = k // 2
    if ds_name == "Comics":
        indexZero = tmp[ (tmp['length'] == 5) ].index
        tmp.drop(indexZero , inplace=True)
    tmp['length'] = tmp["length"].map(lambda x: di[x])
    print(tmp)
    fig, ax = plt.subplots(figsize=(7,4))
    ax = sns.lineplot(data=tmp, x='length', y='recall', hue='method', marker="o", markersize=10)
    ax.set_xlim(0.5, 7.5)
    ax.set_xticklabels(["", "(0, 5]", "(5, 10]", "(10, 15]", "(15, 20]", "(20, 25]", "(25, 30]", "(30,"+r"$\infty$)"], fontsize=15)
    ax.set_xlabel("")
    #ax.set_title(ds_name, fontsize=15)
    ax.legend(fontsize=15)
    ax.tick_params(axis="y", labelsize=15)
    ax.set_ylabel("Recall", fontsize=15)
    fig.savefig("./%s.pdf" % (ds_name), bbox_inches='tight')
#Line, Label = axes[0, 0].get_legend_handles_labels()
#fig.legend(Line, Label, loc="center left")
#axes[0, 0].get_legend().set_bbox_to_anchor((-0.15, 1))
#for i, j in [[0, 1], [1, 0], [1, 1]]:
#    axes[i, j].get_legend().remove()


==> plots/stability/line_plot_scalability.py <==
import matplotlib
import matplotlib.pyplot as plt
import sys
from matplotlib.ticker import FormatStrFormatter

font = {'family' : 'Times New Roman',
        'weight' : 'normal',
        'size'   : 20}
matplotlib.rc('font', **font)

# x-axis values
x = [2,3,4,5,6]

RAM = {}
SASRec = {}
#RAM
RAM['Beauty'] = [0.0861, 0.0871, 0.0884, 0.0846, 0.0793, 0.0699]
SASRec['Beauty'] = [0.0733, 0.0728, 0.0735, 0.0719, 0.0693, 0.0623]

RAM['Toys'] = [0.0996, 0.0985, 0.1002, 0.1003, 0.0958, 0.0932]
SASRec['Toys'] = [0.0898, 0.0923, 0.0909, 0.0894, 0.0904, 0.0850]

RAM['Children'] = [0.1858, 0.1861, 0.1850, 0.1820, 0.1779, 0.1704]
SASRec['Children'] = [0.1752, 0.1710, 0.1672, 0.1677, 0.0691, 0.0680]

RAM['Comics'] = [0.3256, 0.3236, 0.3232, 0.3242, 0.3185, 0.3157]
SASRec['Comics'] = [0.3196, 0.3165, 0.3118, 0.3092, 0.3095, 0.0609]

RAM['ml1m'] = [0.2689, 0.2776, 0.2803, 0.2780, 0.2861, 0.2818]
SASRec['ml1m'] = [0.2464, 0.2545, 0.2623, 0.2546, 0.0434, 0.0411]

RAM['ml20m'] = [0.1706, 0.1746, 0.1783, 0.1780, 0.1775, 0.1791]
SASRec['ml20m'] = [0.1831, 0.1896, 0.1922, 0.0659, 0.0598, 0.0583]

for data in ['Beauty', 'Toys', 'Children', 'Comics', 'ml1m', 'ml20m']:
    
    if data in ['ml1m', 'ml20m']:
        fig, ax = plt.subplots(figsize=(6,5))
        plt.xlabel('#Block')
    elif data in ['Beauty', 'Comics']:
        if data == 'Beauty':
            fig, ax = plt.subplots(figsize=(6,5))
        else:
            fig, ax = plt.subplots(figsize=(6,5))
            plt.xlabel('#Block')
            
    else:
        fig, ax = plt.subplots(figsize=(6,5))

    plt.ylabel('Recall@10')

    # plotting the first line
    ax.plot(x, RAM[data][1:], 'b*-', markersize=8)

    # plotting the second line
    ax.plot(x, SASRec[data][1:], 'ro-', markersize=8)

    # adding legend
    #plt.legend()
    plt.xlim([1.9, 6.1])
    plt.xticks(x)
    
    if data == 'Toys':
        plt.yticks([0.08, 0.09, 0.10])
        
    if data in ['Comics', 'ml1m']:
        ax.yaxis.set_major_formatter(FormatStrFormatter('%0.2f'))
    # function to show the plot
    #plt.show()
    plt.savefig(f'{data}_block.png', bbox_inches='tight')


==> plots/stabilityDims/line_plot_scalability.py <==
import matplotlib
import matplotlib.pyplot as plt
from matplotlib.ticker import FormatStrFormatter
import sys

font = {'family' : 'Times New Roman',
        'weight' : 'normal',
        'size'   : 20}
matplotlib.rc('font', **font)

# x-axis values
x  = [1,2,3,4,5]
xx = [64, 128, 256, 512, 1024]

RAM = {}
SASRec = {}
#RAM
RAM['Beauty'] = [0.0772, 0.0871, 0.0923, 0.0897, 0.0762]
SASRec['Beauty'] = [0.0676, 0.0728, 0.0771, 0.0612, 0.0542]

RAM['Toys'] = [0.0875, 0.1002, 0.1032, 0.1024, 0.0769]
SASRec['Toys'] = [0.0780, 0.0909, 0.0868, 0.0763, 0.0172]

RAM['Children'] = [0.1613, 0.1765, 0.1858, 0.1915, 0.1960]
SASRec['Children'] = [0.1646, 0.1727, 0.1752, 0.1668, 0.1480]

RAM['Comics'] = [0.2654, 0.3049, 0.3256, 0.3317, 0.3330]
SASRec['Comics'] = [0.2839, 0.3079, 0.3196, 0.3148, 0.3023]

RAM['ml1m'] = [0.2315, 0.2637, 0.2803, 0.2927, 0.2977]
SASRec['ml1m'] = [0.2265, 0.2512, 0.2623, 0.0427, 0.0435]

RAM['ml20m'] = [0.1429, 0.1641, 0.1783, 0.1351, 0.1161]
SASRec['ml20m'] = [0.1527, 0.1769, 0.1922, 0.0637, 0.0593]

for data in ['Beauty', 'Toys', 'Children', 'Comics', 'ml1m', 'ml20m']:
    
    #if data in ['ml1m', 'ml20m']:
    #    fig, ax = plt.subplots(figsize=(7,4))
    #    #plt.xlabel('Dimension')
    #elif data != 'Beauty':
    #    fig, ax = plt.subplots(figsize=(7,4))

    if data in ['Beauty', 'Comics']:
        if data == 'Beauty':
            fig, ax = plt.subplots(figsize=(6,5))
        else:
            fig, ax = plt.subplots(figsize=(6,5))
            #plt.xlabel('Dimension')
    else:
        fig, ax = plt.subplots(figsize=(6,5))

    plt.ylabel('Recall@10')

    # plotting the first line
    ax.plot(x, RAM[data], 'b*-', markersize=8)

    # plotting the second line
    ax.plot(x, SASRec[data], 'ro-', markersize=8)

    # adding legend
    #plt.legend()
    plt.xlim([0.9, 5.1])
    plt.xticks(x, xx, rotation=20)

    if data in ['Comics', 'ml1m', 'ml20m']:
        plt.xlabel('Dimension')

    ax.yaxis.set_major_formatter(FormatStrFormatter('%0.2f'))
    # function to show the plot
    #plt.show()
    plt.savefig(f'{data}_dim.png', bbox_inches='tight')

